Graded rings of paramodular forms of levels $5$ and $7$

We compute generators and relations for the graded rings of paramodular forms of degree two and levels 5 and 7. The generators are expressed as quotients of Gritsenko lifts and Borcherds products. The computation is made possible by a characterization of modular forms on the Humbert surfaces of discriminant 4 that arise from paramodular forms by restriction.

==> anc/RelationsLevel5.txt <==
Generators: E4, b5, E6, g6, g7, g8, b8, h9, g10, h10, h11, h12, b12, b14, h16

Relations:


Weight 13

 g6*g7 - b5*g8 + 10*b5*b8


Weight 14

 g6*b8 - b5*h9

 E4*b5^2 - g7^2 - 24*b5*h9


Weight 15

 g7*b8 - b5*h10

 E4*b5*g6 - g7*g8 - 24*g6*h9 + 10*b5*h10

 4*b5^3 + 4*g6*h9 + b5*g10 - 3*b5*h10


Weight 16

 g6*h10 - b5*h11

 g7*h9 - b5*h11

 g8*b8 - 10*b8^2 - b5*h11

 24*b5^2*g6 + E4*g6^2 - g8^2 + 100*b8^2 + 6*g6*g10 + 2*b5*h11

 521*b5^2*E6 - 6660*E4*g6^2 - 521*E4*b5*g7 + 6660*g8^2 - 778536*b8^2 - 39960*g6*g10 - 19572*b5*h11


Weight 17

 g7*h10 - b5*h12

 g8*h9 - 10*b8*h9 - g6*h11

 E4*b5*b8 - 24*b8*h9 - b5*h12

 4*b5^2*g7 + g7*g10 + 4*g6*h11 - 3*b5*h12

 521*b5*E6*g6 + 159840*b5*g6^2 - 521*E4*b5*g8 + 12504*b8*h9 - 6252*g6*h11 + 5210*b5*h12


Weight 18

 g7*h11 - g6*h12

 g8*h10 - 10*b8*h10 - g6*h12

 E4*b5*h9 - 24*h9^2 - g6*h12

 4*b5^2*b8 + 4*h9^2 + b8*g10 - 3*b8*h10

 521*b5*E6*g7 - 521*E4*g7^2 + 159840*b5^2*g8 + 1598400*h9^2 + 399600*b8*g10 - 1311336*b8*h10 - 6252*g6*h12

 521*E6*g6^2 + 159840*g6^3 + 6252*b5^2*g8 - 521*E4*g6*g8 + 75024*h9^2 + 1563*g8*g10 - 46890*b8*h10 + 521*g6*h12


Weight 19

 h9*h10 - b8*h11

 E4*b5*h10 - 24*b8*h11 - g7*h12

 24*b5^2*h9 + E4*g6*h9 + 6*h9*g10 - g8*h11 - 8*b8*h11

 521*b5*E6*g8 + 159840*b5*g6*g8 - 521*E4*g7*g8 - 5210*b5*E6*b8 + 66600*E4*g6*h9 + 399600*h9*g10 - 72852*g8*h11 - 457776*b8*h11 + 5210*g7*h12


Weight 20

 6252*g8*b12 + 50016*b8*b12 - 521*E6*b14 - 159840*g6*b14 + 521*E4*h16

 E4*b5*h11 - 24*h9*h11 - g8*h12 + 10*b8*h12

 h10^2 - b8*h12

 4*b5^2*h10 + g10*h10 + 4*h9*h11 - 3*b8*h12

 4689*E4*b8^2 - 521*b5*E6*h9 - 159840*b5*g6*h9 + 18756*h9*h11 + 521*g8*h12 - 9899*b8*h12

 4689*E6*g6*g8 + 1438560*g6^2*g8 + 56268*b5*g7*g8 - 4689*E4*g8^2 + 5210*b5*E6*h9 + 1598400*b5*g6*h9 + 337608*b5^2*g10 + 14067*E4*g6*g10 + 84402*g10^2 - 112536*g10*h10 - 75024*h9*h11 - 521*g8*h12 + 52100*b8*h12


Weight 21

 g7*b14 - b5*h16

 h10*h11 - h9*h12

 521*E6*g6*h9 + 159840*g6^2*h9 - 4689*E4*b8*h9 + 6252*b5^2*h11 - 521*E4*g6*h11 + 1563*g10*h11


Weight 22

 g8*b14 - 10*b8*b14 - g6*h16

 6252*E4*g6*b12 - 37512*g10*b12 - 521*E4^2*b14 - 150048*b8*b14 + 521*E6*h16 + 159840*g6*h16

 b5^2*b12 - b8*b14

 4*h11^2 + 4*b5^2*h12 + g10*h12 - 3*h10*h12

 4689*E4*b8*h10 - 521*b5*E6*h11 - 159840*b5*g6*h11 - 6252*b5^2*h12 + 521*E4*g6*h12 - 1563*g10*h12


Weight 23

 E4*b5*b14 - 24*h9*b14 - g7*h16

 b5*g6*b12 - h9*b14


Weight 24

 h10*b14 - b8*h16

 24*b5^2*b14 + E4*g6*b14 + 6*g10*b14 - g8*h16 - 8*b8*h16

 b5*g7*b12 - b8*h16

 24*g6^2*b12 - E4*g6*b14 + g8*h16 - 10*b8*h16

 73680216481*E4^6 - 147360432962*E4^3*E6^2 + 73680216481*E6^4 + 1087285802479344*E4^3*E6*g6 + 440547166470672*E6^3*g6 + 12068679380912898048000*g6^4 + 18333995627400192*E4*E6*g7^2 - 668426923915632*E4^4*g8 - 859406045034384*E4*E6^2*g8 - 92939632264350720000*E4*g6^2*g8 - 5118703848667975680*E4*b5*g7*g8 + 183983643035873280*E4^2*g8^2 + 57943152638003404800*g8^3 + 2992006230860448*E4^4*b8 + 4647158613889632*E4*E6^2*b8 + 261429187928201551872*E6*h9^2 + 81544416196181313355776*g6*h9^2 + 4583498906850048*E4^2*E6*g10 - 229339902739583232*E4^2*g6*g10 + 11274087381501643776*g7^2*g10 - 1050336059427410688*E6*g8*g10 - 322237458232010219520*g6*g8*g10 + 80750180018016506880*E6*b8*g10 + 25044299352587437645824*b5*h9*g10 + 2818521845375410944*E4*g10^2 - 7639164844750080*E4^2*E6*h10 - 205011084637664640000*E6*b8*h10 - 69030969914395311759360*b5*b8*h11 + 78780814747794127872*E4*h9*h11 + 763916484475008*E4^3*h12 + 763916484475008*E6^2*h12 - 249935986033473024*E6*g6*h12 - 838508949811514695680*g6^2*h12 + 365996578326154288128*b5*g7*h12 + 771185082896036352*E4*g8*h12 - 59186356902248170752*E4*b8*h12 + 1980071527759220736*h12^2 - 220007947528802304*b12^2


Weight 25

 h11*b14 - h9*h16

 112536*b5*b8*b12 - 521*b5*E6*b14 - 159840*b5*g6*b14 + 521*E4*b5*h16 + 6252*h9*h16


Weight 26

 h12*b14 - h10*h16

 521*E6*g6*b14 + 159840*g6^2*b14 - 4689*E4*b8*b14 + 6252*b5^2*h16 - 521*E4*g6*h16 + 1563*g10*h16

 24*b5*h9*b12 - E4*b8*b14 + h10*h16

 141420761*E4^5*g6 - 141420761*E4^2*E6^2*g6 - 141420761*E4^3*E6*g8 + 141420761*E6^3*g8 + 4083724283904000*g6^3*g8 + 1041291106560*E4*g7^2*g8 + 159731257651200*b5^2*g8^2 - 26621876275200*E4*g6*g8^2 - 1131366088*E4^3*E6*b8 + 1131366088*E6^3*b8 - 630325089504*b5*E6^2*h9 + 76729703645011968*b5*g6^2*h9 + 249185826250334208*b8*h9^2 - 848524566*E4^4*g10 + 848524566*E4*E6^2*g10 - 2937777713136*E4*E6*g6*g10 - 1140203195903232*E4*g6^2*g10 - 57757884810624*E4*b5*g7*g10 + 3718746043056*E4^2*g8*g10 + 198975967540992*g8^2*g10 - 18593612952768*E4^2*b8*g10 + 81588765321686016*b8^2*g10 - 14439471202656*E6*g10^2 - 4429952163210240*g6*g10^2 + 209918396047968*E6*g10*h10 + 907415668324224*E6*h9*h11 + 246486456906190848*g6*h9*h11 + 60527878066939392*b5*g10*h11 - 2562381324720*E4^2*g6*h12 + 791859560398848*g7^2*h12 + 3973674744144*E6*g8*h12 + 616207987876608*g6*g8*h12 - 648772353290016*E6*b8*h12 - 158148848899676160*b5*h9*h12 + 15374287948320*E4*g10*h12 - 35190010801152*b12*b14


Weight 27

 112536*b5*h10*b12 - 521*b5*E6*h16 - 159840*b5*g6*h16 + 521*E4*g7*h16 + 6252*h11*h16


Weight 28

 24*b5*h11*b12 - E4*b8*h16 + h12*h16

 8797502700288*E4*g6^4 - 8797502700288*g6^2*g8^2 + 244375075008*b5*g7*g8^2 + 15273442188*E6^2*b8^2 + 291729586104*E4*E6*h9^2 - 335928608166528*E4*g6*h9^2 - 707103805*E4^3*g6*g10 + 282841522*E6^2*g6*g10 - 26621876275200*g6^3*g10 + 10182294792*E4*g7^2*g10 - 18211337163648*b5^2*g8*g10 + 424262283*E4*E6*g8*g10 + 364803674832*E4*g6*g8*g10 + 86508789582*E4*E6*b8*g10 - 5161462177932288*h9^2*g10 + 2545573698*E4^2*g10^2 - 4552834290912*g8*g10^2 - 763672109400000*b8*g10^2 + 3350117265082560*b8*g10*h10 - 26007847974*b5*E6^2*h11 + 2254390116632064*b5*g6^2*h11 + 20364589584*E4^2*h9*h11 + 8980000786593792*b8*h9*h11 + 25583585691*E4*E6*g6*h12 - 4573260625248*E4*g6^2*h12 - 173099011464*E4*b5*g7*h12 + 424262283*E4^2*g8*h12 - 3291593673024*g8^2*h12 - 11879343924*E4^2*b8*h12 - 3089403556984512*b8^2*h12 - 80569117620*E6*g10*h12 - 46493178857856*g6*g10*h12 + 190829724327072*b5*h11*h12 - 977500300032*b14^2

 19999831641819121*E4^4*E6*g6 - 19999831641819121*E4*E6^3*g6 - 19999831641819121*E4^5*g8 + 19999831641819121*E4^2*E6^2*g8 + 147260180712247292160*E6*g7^2*g8 - 577523395943883730944000*g6^2*g8^2 - 96904263508602112512000*b5*g7*g8^2 + 3764886002086629427200*E4*g8^3 - 159998653134552968*E4^5*b8 + 159998653134552968*E4^2*E6^2*b8 + 1106323911855988467264*E6^2*b8^2 + 34979172915915347993856*E4*E6*h9^2 - 16468063347761945182494720*E4*g6*h9^2 - 119998989850914726*E4^3*E6*g10 + 119998989850914726*E6^3*g10 + 442674110167730622576*E4^3*g6*g10 + 699247831317302583072*E6^2*g6*g10 - 62350122954135740343091200*g6^3*g10 + 14173780429683254703744*E4*g7^2*g10 - 5532060347219645192927232*b5^2*g8*g10 - 1031476805950847736528*E4*E6*g8*g10 + 43194714866201065674240*E4*g6*g8*g10 + 14834980750823895004992*E4*E6*b8*g10 - 304284431377172577469648896*h9^2*g10 + 3543445107420813675936*E4^2*g10^2 - 1383015086804911298231808*g8*g10^2 - 50132239231239907200000000*b8*g10^2 + 265175119872318444863754240*b8*g10*h10 - 3353647231837652466816*b5*E6^2*h11 + 298079680141353017791438848*b5*g6^2*h11 + 34261848117161089843968*E4^2*h9*h11 + 414496067427975523998154752*b8*h9*h11 + 2957662119393362544048*E4*E6*g6*h12 - 1623592493032615552493568*E4*g6^2*h12 + 7082555743666838381184*E4*b5*g7*h12 + 506430247978475391888*E4^2*g8*h12 + 463158823531289311086336*g8^2*h12 - 21644944104043014247872*E4^2*b8*h12 - 289455144724079015597779968*b8^2*h12 - 9001179487381338265824*E6*g10*h12 - 1925514725101440272985600*g6*g10*h12 + 1761669839583971134530048*b5*h11*h12 - 64169266215987081216000*b14^2 - 4976598107097135516672*b12*h16


Weight 30

 16885801728*E4*g6^3*g8 + 469050048*g7^2*g8^2 - 16885801728*g6*g8^3 - 4052592414720*g6^2*h9^2 - 703575072000*E4*b8*h9^2 - 814323*E4^2*E6*g6*g10 + 19543752*E6*g7^2*g10 + 271441*E4^3*g8*g10 + 542882*E6^2*g8*g10 - 51097651200*g6^2*g8*g10 - 22962745728*b5*g7*g8*g10 + 200539152*E4*g8^2*g10 + 11943404*E4^3*b8*g10 - 5428820*E6^2*b8*g10 - 21302914752*b5*E6*h9*g10 - 5880741212160*b5*g6*h9*g10 - 209727491328*b5^2*g10^2 + 4885938*E4*E6*g10^2 - 5740686432*E4*g6*g10^2 - 52431872832*g10^3 + 29315628*E6^2*b8*h10 - 1365892645824*g10^2*h10 + 43316456832*b5*E6*b8*h11 - 78175008*E4*E6*h9*h11 - 1534981373568*E4*g6*h9*h11 - 14499678032640*h9*g10*h11 + 814323*E4^3*g6*h12 + 1628646*E6^2*g6*h12 - 524780591616*g6^3*h12 - 371331288*E4*g7^2*h12 - 1225611806976*b5^2*g8*h12 - 2442969*E4*E6*g8*h12 + 718879968*E4*g6*g8*h12 + 39087504*E4*E6*b8*h12 + 22828662328320*h9^2*h12 - 4885938*E4^2*g10*h12 - 381840033888*g8*g10*h12 + 7074545630400*b8*g10*h12 + 2626325980416*b8*h10*h12 + 1097101262592*g6*h12^2 - 1876200192*b14*h16


Weight 32

 24*g6*b12*b14 - E4*b14^2 + h16^2

==> anc/RelationsLevel7.txt <==
Generators: E4, b4, g5, E6, b6, g6, b7, g7, g8, h8, b9, h9, b10, g10, h11, b12sym, b12anti, b13, h14, h15, h16

Relations:


Weight 10

 g5^2 + 4*b4*b6 - b4*g6


Weight 11

 g5*g6 - 10*b4*b7 - b4*g7


Weight 12

 g6^2 - b4*h8

 4*b6*g6 + 10*g5*b7 + g5*g7 - b4*h8

 8*b4^3 + 14*g5*b7 + g5*g7 - 4*b4*g8 - b4*h8

 43*E4*b4^2 - 3252*g5*b7 - 306*g5*g7 + 1224*b4*g8 + 263*b4*h8


Weight 13

 g6*g7 - b4*h9

 10*g6*b7 - g5*h8 + b4*h9

 b6*b7 - b4*b9

 20*b4^2*g5 - 10*b6*g7 - 10*g5*g8 + g5*h8 - 140*b4*b9 - b4*h9

 215*E4*b4*g5 + 6120*b6*g7 + 6120*g5*g8 - 311*g5*h8 + 65040*b4*b9 + 96*b4*h9


Weight 14

 10*g6*g8 + 14*b6*h8 - g6*h8 - 20*g5*b9 + g5*h9 + 20*b4*b10 + 20*b4*g10

 g7^2 - 4*b6*h8 + g6*h8 - 100*g5*b9 - 2*g5*h9 + 100*b4*g10

 10*b7*g7 + 4*b6*h8 - g6*h8 + 100*g5*b9 + g5*h9 - 100*b4*g10

 b7^2 - g5*b9 + b4*g10

 b4^2*g6 - g5*b9 + b4*b10 + b4*g10

 215*E4*b4*g6 - 2064*b6*h8 + 301*g6*h8 + 12240*g5*b9 - 516*g5*h9 - 12240*b4*b10 - 12240*b4*g10

 43*E4*b4*b6 + 2448*b4^2*b6 - 43*b6*h8 + 1032*g5*b9

 955*b4^2*E6 - 561600*b4^2*b6 - 13752*b6*h8 + 2483*g6*h8 - 71280*g5*b9 - 3438*g5*h9 - 135000*b4*b10 + 71280*b4*g10


Weight 15

 g6*h9 - b4*h11

 g7*h8 - b4*h11

 10*b7*g8 + g7*g8 - b7*h8 + 8*b6*b9 + 12*g6*b9 + b6*h9 + 2*g5*b10 + 2*g5*g10

 2*b4^2*g7 - g7*g8 + b7*h8 + 40*b6*b9 - 14*g6*b9 - b6*h9 + 10*g5*g10

 43*E4*b4*g7 + 1224*g7*g8 - 192*b7*h8 - 7680*b6*b9 + 2688*g6*b9 + 1224*b6*h9 - 1920*g5*g10 - 43*b4*h11

 20*b4^2*b7 + g7*g8 - b7*h8 - 32*b6*b9 + 12*g6*b9 + b6*h9 + 2*g5*b10 - 8*g5*g10

 215*E4*b4*b7 - 612*g7*g8 + 397*b7*h8 - 1056*b6*b9 - 2184*g6*b9 - 612*b6*h9 - 1224*g5*b10 - 264*g5*g10

 43*E4*g5*b6 + 2448*b4*g5*b6 - 4128*b6*b9 + 602*g6*b9 - 43*b6*h9

 191*b4*g5*E6 - 112320*b4*g5*b6 + 4966*b7*h8 + 57024*b6*b9 - 41760*g6*b9 - 27000*g5*b10 + 14256*g5*g10 - 191*b4*h11


Weight 16

 b6*b10 - b4*b12sym

 10*b7*h9 + g7*h9 - g5*h11

 20*g8*h8 + 5*h8^2 - 7400*b7*b9 - 740*g7*b9 + 7*g7*h9 + 40*g6*b10 + 740*g6*g10 - 12*g5*h11

 b4^2*h8 - 10*b7*b9 - g7*b9 + g6*b10 + g6*g10

 215*E4*b4*h8 - 215*h8^2 + 638400*b7*b9 + 63840*g7*b9 - 516*g7*h9 - 12240*g6*b10 - 63840*g6*g10 + 516*g5*h11

 4128*b4*g5*g7 - 860*E4*b4*g8 - 48960*b4^2*g8 - 215*h8^2 + 375992*b7*b9 + 27692*g7*b9 - 301*g7*h9 + 2408*g6*b10 - 7052*g6*g10 + 516*g5*h11 - 16512*b4*b12sym

 18490*E4*g5*g7 + 219300*E4*b4*g8 + 12484800*b4^2*g8 + 54825*h8^2 - 95877960*b7*b9 - 8836500*g7*b9 + 32379*g7*h9 - 614040*g6*b10 + 1798260*g6*g10 - 105694*g5*h11 + 4210560*b4*b12sym

 41280*b4*g5*b7 + 860*E4*b4*g8 + 48960*b4^2*g8 + 215*h8^2 - 400760*b7*b9 - 31820*g7*b9 + 301*g7*h9 + 1720*g6*b10 + 11180*g6*g10 - 516*g5*h11

 955*b4*E6*g6 - 955*h8^2 + 2163600*b7*b9 + 272520*g7*b9 - 3438*g7*h9 - 135000*g6*b10 - 272520*g6*g10 + 3438*g5*h11 + 561600*b4*b12sym

 20640*E4*b6^2 + 1175040*b4*b6^2 - 860*E4*b4*g8 - 7680*b4^2*g8 - 20640*g8^2 - 215*h8^2 + 565880*b7*b9 + 11180*g7*b9 - 301*g7*h9 - 1720*g6*b10 + 495360*b6*g10 - 31820*g6*g10 + 516*g5*h11 + 41280*b4*b12sym

 764*b4*E6*b6 - 449280*b4*b6^2 - 191*h8^2 + 409016*b7*b9 + 46604*g7*b9 - 191*g7*h9 - 19100*g6*g10 + 382*g5*h11 - 108000*b4*b12sym


Weight 17

 h8*h9 - g6*h11

 43*E4*b4*h9 + 384*b4^2*h9 + 1032*g8*h9 + 1032*b6*h11 - 43*g6*h11

 301*E4*b4*b9 + 13008*b4^2*b9 + 2064*g8*b9 + 215*h8*b9 - 516*b4^2*h9 - 516*g7*b10 - 516*g7*g10

 7*b4*g5*h8 + 40*b4^2*b9 - 20*g8*b9 - 5*h8*b9 - 2*b4^2*h9 + 70*b7*b10 + 5*g7*b10 + 70*b7*g10 + 5*g7*g10

 301*E4*g5*h8 - 338720*b4^2*b9 + 169360*g8*b9 + 30300*h8*b9 + 8508*b4^2*h9 + 4214*g8*h9 - 171360*b7*b10 - 200*g7*b10 - 592760*b7*g10 - 42340*g7*g10 + 4214*b6*h11 - 301*g6*h11

 43*E4*g5*g8 + 2448*b4*g5*g8 - 4128*b4^2*b9 - 2064*g8*b9 - 86*h8*b9 + 86*b4^2*h9 - 43*g8*h9 - 1204*b7*b10 + 86*g7*b10 - 7224*b7*g10 - 516*g7*g10

 14*b4*b6*g7 + 148*b4^2*b9 - 4*g8*b9 - h8*b9 + b4^2*h9 + g7*b10 + g7*g10 + 14*g5*b12sym

 1337*b4*E6*g7 + 8311680*b4^2*b9 - 224640*g8*b9 - 56160*h8*b9 - 139896*b4^2*h9 + 48132*g8*h9 - 232632*g7*b10 + 56160*g7*g10 + 48132*b6*h11 - 1337*g6*h11 + 786240*g5*b12sym

 1337*b4*E6*b7 - 927856*b4^2*b9 + 70808*g8*b9 + 12354*h8*b9 + 19734*b4^2*h9 - 1337*g8*h9 - 189000*b7*b10 + 17060*g7*b10 - 247828*b7*g10 - 17702*g7*g10 - 1337*b6*h11

 1337*g5*E6*b6 - 786240*g5*b6^2 - 218016*b4^2*b9 + 109008*g8*b9 + 13882*h8*b9 + 20880*b4^2*h9 + 20880*g7*b10 + 20880*g7*g10 - 1337*b6*h11 - 189000*g5*b12sym


Weight 18

 g5*b13 - b4*h14

 43*E4*b4*b10 + 384*b4^2*b10 + 1032*g8*b10 - 43*h8*b10 + 1032*g6*b12sym

 h9^2 - g7*h11

 43*E4*g5*h9 + 2448*b4*g5*h9 - 4128*b9*h9 + 602*b7*h11 - 43*g7*h11

 1032*E4*g5*b9 + 58752*b4*g5*b9 + 45408*b9^2 - 3612*b4*g5*h9 + 2580*b9*h9 - 72240*b4^2*b10 + 36120*g8*b10 - 3612*h8*b10 - 1505*E4*b4*g10 - 85680*b4^2*g10 - 2107*h8*g10 + 50568*g6*b12sym

 1032*b4*g6*h8 - 103200*b9^2 + 2580*b4*g5*h9 - 3612*b9*h9 + 51600*b4^2*b10 - 25800*g8*b10 + 3612*h8*b10 + 1075*E4*b4*g10 + 61200*b4^2*g10 + 2537*h8*g10 - 36120*g6*b12sym

 44376*E4*b6*h8 - 11094*E4*g6*h8 - 86708640*b9^2 + 2167716*b4*g5*h9 - 3287436*b9*h9 + 43354320*b4^2*b10 - 21677160*g8*b10 + 2799300*h8*b10 + 903215*E4*b4*g10 + 51420240*b4^2*g10 + 3449245*h8*g10 - 44376*b7*h11 + 11094*g7*h11 - 32874360*g6*b12sym

 353159*b4*E6*h8 - 353159*E4*g6*h8 - 2485365600*b9^2 + 62134140*b4*g5*h9 - 66219828*b9*h9 + 1242682800*b4^2*b10 - 621341400*g8*b10 + 32316564*h8*b10 + 25889225*E4*b4*g10 + 1473879600*b4^2*g10 + 40330603*h8*g10 + 4237908*b7*h11 - 662198280*g6*b12sym

 8475816*b4*E6*g8 - 4984312320*b4*b6*g8 + 2118954*E4*g6*h8 - 1265248512*b4*g5*b9 + 25544505696*b9^2 - 636376092*b4*g5*h9 + 951952404*b9*h9 - 11507004336*b4^2*b10 + 4555350168*g8*b10 - 740057004*h8*b10 - 266088601*E4*b4*g10 - 13883237424*b4^2*g10 - 990993179*h8*g10 - 2118954*g7*h11 + 8299006536*g6*b12sym

 2064*g5*b6*g7 + 20640*b4*g5*b9 - 12384*b9^2 + 516*b4*g5*h9 - 516*b9*h9 + 10320*b4^2*b10 - 5160*g8*b10 + 516*h8*b10 + 215*E4*b4*g10 + 12240*b4^2*g10 + 301*h8*g10 - 8256*b6*b12sym - 5160*g6*b12sym

 8213*E6*b6^2 - 4829760*b6^3 + 8213*E4*b6*g8 + 467568*b4*b6*g8 + 394224*b4*g5*b9 + 569664*b9^2 - 49278*b4*g5*h9 + 41065*b9*h9 - 985560*b4^2*b10 + 492780*g8*b10 - 49278*h8*b10 - 24639*E4*b4*g10 - 1205592*b4^2*g10 - 98556*g8*g10 - 24639*h8*g10 - 1161000*b6*b12sym + 706318*g6*b12sym


Weight 19

 g6*b13 - b4*h15

 4*b6*b13 + g5*h14 - b4*h15

 788448*b7*b12anti - 98556*g7*b12anti - 8213*E6*b13 - 1207440*g5*h14 + 8213*E4*h15 + 514008*b4*h15

 b9*b10 - b7*b12sym

 1032*E4*b6*h9 + 58752*b4*b6*h9 + 24768*h9*b10 + 24768*h9*g10 + 43*E4*b4*h11 + 25152*b4^2*h11 + 1032*g8*h11 - 43*h8*h11

 16426*b4*E6*h9 - 9659520*b4*b6*h9 - 3548016*h9*b10 - 24639*E4*b4*h11 - 2628720*b4^2*h11 + 8213*h8*h11

 172*E4*b6*b9 + 9792*b4*b6*b9 - 43*E4*g6*b9 - 4340*b4*g6*b9 - 602*b4*b6*h9 + 43*h9*b10 + 4128*b9*g10 + 43*h9*g10 + 43*b4^2*h11 - 1892*b7*b12sym - 602*g7*b12sym

 8213*b4*E6*b9 - 4829760*b4*b6*b9 - 8213*E4*g6*b9 - 95016*b4*g6*b9 + 98556*b4*b6*h9 - 788448*b7*b12sym + 98556*g7*b12sym

 310632*E4*b7*h8 - 1242528*E4*g6*b9 + 242784192*b4*g6*b9 + 31352160*b4*b6*h9 + 1263168*E4*g5*b10 + 71912448*b4*g5*b10 + 3085680*h9*b10 + 4369488*E4*g5*g10 + 248755968*b4*g5*g10 - 419470848*b9*g10 - 4369488*h9*g10 + 12943*E4*b4*h11 + 5085696*b4^2*h11 - 12943*h8*h11 + 192257472*b7*b12sym + 31352160*g7*b12sym

 57491*g5*E6*g8 - 33808320*g5*b6*g8 + 34328448*b4*b6*b9 + 574910*E4*g6*b9 + 52350144*b4*g6*b9 + 2759568*b4*b6*h9 + 794038*E4*g5*b10 + 28950768*b4*g5*b10 - 1368948*h9*b10 + 974724*E4*g5*g10 + 64073376*b4*g5*g10 - 93573504*b9*g10 - 3044400*h9*g10 - 574910*b4^2*h11 - 57491*g8*h11 + 82310256*b7*b12sym + 10886568*g7*b12sym


Weight 20

 g6*h14 - g5*h15

 g7*b13 - b4*h16

 10*b7*b13 - g5*h15 + b4*h16

 10*b4^2*b12anti - g5*h15 + b4*h16

 8213*E4*b4*b12anti + 394224*g8*b12anti + 8213*h8*b12anti + 8213*E6*h14 - 4829760*b6*h14 + 1128912*g5*h15 - 8213*E4*h16 - 435480*b4*h16

 1032*b4*g6*b10 + 1032*b10^2 + 1032*b10*g10 + 43*E4*b4*b12sym + 2448*b4^2*b12sym - 43*h8*b12sym

 2472113*E4*g7*h9 + 140737968*b4*g7*h9 + 692191640*b4*E6*b10 - 1285498760*E4*g6*b10 - 24665336640*b10^2 + 124848057600*b10*g10 - 4237908*E4*g5*h11 - 834572208*b4*g5*h11 + 169516320*b9*h11 + 1765795*h9*h11 + 5202002400*E4*b4*b12sym - 110900966400*b4^2*b12sym - 2828773920*h8*b12sym

 21189540*g5*b6*h9 + 2118954*b4*g7*h9 + 1765795*b4*E6*b10 - 1765795*E4*g6*b10 - 149087880*b10^2 + 1765795*b4*E6*g10 - 1038398400*b4*b6*g10 - 1765795*E4*g6*g10 - 20428440*b4*g6*g10 - 149087880*b10*g10 - 2118954*b4*g5*h11 + 13211750*E4*b4*b12sym - 455766720*b4^2*b12sym + 84758160*g8*b12sym + 7977790*h8*b12sym

 472173583*g5*E6*h9 + 27766773216*b4*g7*h9 + 142126720596*b4*E6*b10 - 244116214524*E4*g6*b10 - 6193618947936*b10^2 + 23138977680*b4*E6*g10 - 13607172633600*b4*b6*g10 - 23138977680*E4*g6*g10 - 267694277760*b4*g6*g10 + 19507733521920*b10*g10 - 876893797*E4*g5*h11 - 112930983936*b4*g5*h11 + 16188808560*b9*h11 + 404720214*h9*h11 + 1067350984560*E4*b4*b12sym - 25036243223040*b4^2*b12sym + 1110670928640*g8*b12sym - 381725276688*h8*b12sym

 1765795*E4*g7*b9 + 100527120*b4*g7*b9 - 4237908*b4*g7*h9 - 3531590*b4*E6*b10 + 3531590*E4*g6*b10 + 298175760*b10^2 - 3531590*b4*E6*g10 + 2076796800*b4*b6*g10 + 3531590*E4*g6*g10 + 40856880*b4*g6*g10 + 298175760*b10*g10 + 4237908*b4*g5*h11 - 1765795*b9*h11 - 1702370*E4*b4*b12sym + 1979880480*b4^2*b12sym + 1702370*h8*b12sym

 2023601070*E6*b6*g8 - 1190004566400*b6^2*g8 - 9713285136*g5*g7*g8 + 2023601070*E4*g8^2 + 115204079520*b4*g8^2 - 926983044288*b4*b7*b9 - 15866727552*b4*g7*b9 - 2112597138*b4*g7*h9 - 6606898572*b4*E6*b10 + 10876590882*E4*g6*b10 + 326084801640*b10^2 - 6606898572*b4*E6*g10 - 24283212840*E4*b6*g10 + 2502822499200*b4*b6*g10 + 12900191952*E4*g6*g10 + 325019696112*b4*g6*g10 - 256712306520*b10*g10 - 582797108160*g10^2 + 6382289448*b4*g5*h11 - 4269692310*b9*h11 - 29868641897*E4*b4*b12sym + 2184842724048*b4^2*b12sym - 247205649456*g8*b12sym + 18455955653*h8*b12sym


Weight 21

 g7*h14 - g5*h16

 10*b7*h14 + 4*b6*h15 - g6*h15 + g5*h16

 h8*b13 - g6*h15

 20*b4^2*b13 - 10*g8*b13 - 14*b6*h15 + g6*h15 - g5*h16

 215*E4*b4*b13 + 6120*g8*b13 + 6504*b6*h15 - 311*g6*h15 + 96*g5*h16

 10*b4*g5*b12anti + 4*b6*h15 - g6*h15 + g5*h16

 42379080*E4*g5*b12anti + 1627356672*b9*b12anti - 12713724*h9*b12anti + 2472113*E4^2*b13 - 4006122624*g8*b13 - 2472113*E6*h15 - 2417705280*b6*h15 - 101649960*g6*h15 + 33664896*g5*h16

 5519136*E4*b7*b10 + 314205696*b4*b7*b10 + 229964*E4*g7*b10 + 13091904*b4*g7*b10 - 804874*g5*E6*g10 + 473316480*g5*b6*g10 + 8048740*E4*b7*g10 + 93115680*b4*b7*g10 + 1207311*E4*g7*g10 + 32222400*b4*g7*g10 - 229964*b10*h11 - 402437*g10*h11 - 3942240*E4*g5*b12sym - 224432640*b4*g5*b12sym + 69383424*b9*b12sym + 3942240*h9*b12sym

 2759568*g5*E6*b10 + 3900960000*b4*b7*b10 - 2989532*E4*g7*b10 + 219901248*b4*g7*b10 - 1264802*g5*E6*g10 + 743783040*g5*b6*g10 + 12648020*E4*b7*g10 + 146324640*b4*b7*g10 + 1897203*E4*g7*g10 + 50635200*b4*g7*g10 + 229964*b10*h11 - 632401*g10*h11 - 788448*E4*g5*b12sym - 1667685888*b4*g5*b12sym - 409992960*b9*b12sym + 788448*h9*b12sym

 2365344*g5*g7*h9 - 492780*E4*g8*h9 - 28054080*b4*g8*h9 - 41065*b4*E6*h11 - 492780*E4*b6*h11 + 52862976*b4*b6*h11 + 41065*E4*g6*h11 - 7803624*b4*g6*h11 - 2956680*b10*h11 + 47306880*h9*b12sym


Weight 22

 g7*h15 - g6*h16

 h8*h14 - 10*b7*h15 - g6*h16

 301*E4*b4*h14 + 13008*b4^2*h14 + 2064*g8*h14 + 2150*b7*h15 + 2064*b6*h16 - 301*g6*h16

 h9*b13 - g6*h16

 14*b9*b13 - 2*b4^2*h14 + g8*h14 - b7*h15 + b6*h16

 b4*g6*b12anti - b7*h15

 14*b4*b6*b12anti - 2*b4^2*h14 + g8*h14 - b7*h15 + b6*h16

 9888452*b4*E6*b12anti + 118661424*E4*b6*b12anti - 14832678*E4*g6*b12anti + 355984272*b10*b12anti - 2847874176*g10*b12anti - 2472113*E4^2*h14 + 4286345472*b4^2*h14 + 1862949888*g8*h14 + 2987113680*b7*h15 + 2472113*E6*h16 + 409192128*b6*h16 + 67985064*g6*h16

 67806528*E4*h8*b10 + 3860241408*b4*h8*b10 - 118661424*E4^2*b4*g10 + 316430464*E6*g6*g10 + 799923962880*g5*b7*g10 + 66795757056*g5*g7*g10 + 192293885952*b4*g8*g10 - 197769040*E4*h8*g10 - 37341717504*b4*h8*g10 - 706318*g5*E6*h11 + 1364650752*g5*b6*h11 + 7063180*E4*b7*h11 - 867577632*b4*b7*h11 + 1059477*E4*g7*h11 + 28276800*b4*g7*h11 - 353159*h11^2 - 1356130560*b4*E6*b12sym - 3797165568*E4*b6*b12sym + 581316452352*b4*b6*b12sym + 2034195840*E4*g6*b12sym + 125895149568*b4*g6*b12sym + 201792227328*b10*b12sym - 364527894528*g10*b12sym

 67806528*E6*g6*b10 + 9585216000*b4*h8*b10 - 118661424*E4^2*b4*g10 + 384236992*E6*g6*g10 + 899610209280*g5*b7*g10 + 76764381696*g5*g7*g10 + 192293885952*b4*g8*g10 - 265575568*E4*h8*g10 - 48094794240*b4*h8*g10 - 706318*g5*E6*h11 + 2178329088*g5*b6*h11 + 7063180*E4*b7*h11 - 1681255968*b4*b7*h11 + 1059477*E4*g7*h11 + 28276800*b4*g7*h11 - 353159*h11^2 - 1762969728*b4*E6*b12sym - 7051878912*E4*b6*b12sym + 635271856128*b4*b6*b12sym + 3254713344*E4*g6*b12sym + 107757840384*b4*g6*b12sym + 211556367360*b10*b12sym - 442641014784*g10*b12sym


Weight 23

 301*E4*b4*h15 + 13008*b4^2*h15 + 2064*g8*h15 + 215*h8*h15 - 5160*b7*h16 - 516*g7*h16

 h9*h14 - 10*b7*h16 - g7*h16

 43*E4*g5*h14 + 2448*b4*g5*h14 - 4128*b9*h14 - 344*b4^2*h15 + 172*g8*h15 + 43*h8*h15 - 860*b7*h16 - 86*g7*h16

 140*g10*b13 - 140*b9*h14 - 8*b4^2*h15 + 4*g8*h15 + h8*h15 - 24*b7*h16 - g7*h16

 140*b10*b13 + 148*b4^2*h15 - 4*g8*h15 - h8*h15 + 24*b7*h16 + g7*h16

 6685*b4*E6*b13 + 982800*b4*g5*h14 - 92808*b4^2*h15 + 27504*g8*h15 + 191*h8*h15 + 75636*b7*h16 - 6876*g7*h16

 b4*g7*b12anti - b7*h16

 g5*b6*b12anti - b9*h14


Weight 24

 h9*h15 - h8*h16

 72240*b10*h14 + 516*E4*g5*h15 + 101616*b4*g5*h15 - 20640*b9*h15 - 301*E4*b4*h16 - 17136*b4^2*h16 - 215*h8*h16

 36120*E4*b6*h14 + 2056320*b4*b6*h14 + 866880*g10*h14 - 6192*E4*g5*h15 - 352512*b4*g5*h15 - 113520*b9*h15 + 5117*E4*b4*h16 + 219072*b4^2*h16 + 36120*g8*h16 + 1075*h8*h16

 574910*b4*E6*h14 - 338083200*b4*b6*h14 - 180686*E4*g5*h15 + 70983504*b4*g5*h15 - 15768960*b9*h15 - 517419*E4*b4*h16 - 29456784*b4^2*h16 + 123195*h8*h16

 h11*b13 - h8*h16

 602*b4*h8*b12anti + 43*E4*g5*h15 + 2448*b4*g5*h15 - 4128*b9*h15 - 43*h8*h16

 288960*b6^2*b12anti + 72240*g10*h14 - 516*E4*g5*h15 - 29376*b4*g5*h15 - 51600*b9*h15 + 301*E4*b4*h16 + 17136*b4^2*h16 + 215*h8*h16

 13610972817303049892340875*E4^6 - 22953797786501115488209090500*E4^5*b4 - 27221945634606099784681750*E4^3*E6^2 - 94645007354997235581616069500*E4^2*b4*E6^2 + 13610972817303049892340875*E6^4 - 403099150398633353117353572000*E4^3*E6*b6 - 161375114280558732017807196000*E6^3*b6 + 31189933732109252072425344073728000000*b6^4 + 144528863107729198014930846000*E4^3*E6*g6 + 43629225118668163696789410000*E6^3*g6 - 246957490797146537246632836000*E4^4*g8 - 317516773882045547888527932000*E4*E6^2*g8 + 24050822396986948155491894616391680000*b4*b6^2*g8 + 129476448862507351708489451520000*E4^2*g8^2 + 114481272426445004322861272199168000*E4*b4*g8^2 + 3940418402952627705580379138162688000*b4^2*g8^2 - 46544369814782817790739912294400000*g8^3 - 30543023002028043958412923500*E4^4*h8 - 40016260082870966683482172500*E4*E6^2*h8 - 4198143316375717890525130752000*E4^2*h8^2 - 1704962335864049597782461251852697600*g7*g8*b9 + 3560280595572290303004010118781419520*g6*b9^2 - 34392399676645923726606117399158784*g7*g8*h9 + 6773691176150305021621929216000*E4^2*E6*b10 + 196601433054411457066975160684083200*g5*h9*b10 - 2390365847092137808520374024826880*E4*b10^2 - 890546529935685782164112341664071680*b4*b10^2 - 6773691176150305021621929216000*E4^2*E6*g10 - 649825385358445196180519167488000*E4^2*b6*g10 + 5383750654336431767580685521911808000*b4^2*b6*g10 + 396290862861450783002980504963200*E4^2*g6*g10 + 2955528885316340053742452204032000*E6*g8*g10 + 1255196405780113176297948975759360000*b6*g8*g10 - 4292273831319687683372052235075200*E6*h8*g10 + 6852498797516582298620424644224155648*b6*h8*g10 - 727336355489954447299860964638753792*g6*h8*g10 - 13879504024107849817676407584608256000*g5*b9*g10 + 560255913847165877083723869499226112*g5*h9*g10 + 147942798495631936654460834961285120*E4*b10*g10 + 10721294267120762739904356100075192320*b4*b10*g10 + 32228566432777943782722636539904000*E4*g10^2 + 9061041853798229318724131021402112000*b4*g10^2 + 65537650706045715407847319099200*E4^2*g5*h11 + 227542094725493061201941518809600*E6*b7*h11 - 42541611414982047463041107229600*E6*g7*h11 + 95269799383895978646621355928471040*b6*g7*h11 + 83577730946656761648234556386868224*g5*g8*h11 - 9431572575223671974239072096802304*g5*h8*h11 + 1846962544403640846862885326105600*E4*b9*h11 + 848309297376416916287086602430510080*b4*b9*h11 - 12063713513045342960576438301600*E4*h9*h11 + 8205670947438650081354575687951104*b4*h9*h11 - 6773691176150305021621929216000*E4^3*b12sym - 4494473450063867826009981024808320*E4^2*b4*b12sym - 6773691176150305021621929216000*E6^2*b12sym - 82276448880438616621637839012761600*E6*b6*b12sym + 51398265636269140707666953646538752000*b6^2*b12sym + 26136222680315099727259610611737600*E6*g6*b12sym + 59458182188422605827874397573778841600*g5*b7*b12sym + 5316654055711264856057705890970972160*g5*g7*b12sym - 144956815583168250240705834711091200*E4*g8*b12sym + 6820876827085012074633818097522524160*b4*g8*b12sym - 5711972211624294856995621159703680*E4*h8*b12sym - 1888263740445040666327435525721548800*b4*h8*b12sym + 842755561371916349570113945337856000*b12sym^2 - 40642147056901830129731575296000*b12anti^2


Weight 25

 1204*E4*b6*h15 + 68544*b4*b6*h15 - 301*E4*g6*h15 - 30380*b4*g6*h15 - 13244*b10*h15 + 28896*g10*h15 + 86*E4*g5*h16 + 4896*b4*g5*h16 - 8256*b9*h16 + 215*h9*h16

 57491*b4*E6*h15 - 33808320*b4*b6*h15 - 57491*E4*g6*h15 - 665112*b4*g6*h15 - 5519136*b10*h15 - 49278*E4*g5*h16 - 2805408*b4*g5*h16 + 4730688*b9*h16 + 49278*h9*h16

 301*h11*h14 + 215*E4*g5*h16 + 12240*b4*g5*h16 - 20640*b9*h16 - 516*h9*h16

 287455*g5*E6*h14 - 169041600*g5*b6*h14 - 162540000*b4*b6*h15 + 36725612*b4*g6*h15 - 3909388*b10*h15 - 16557408*g10*h15 - 328520*E4*g5*h16 - 18702720*b4*g5*h16 + 6701808*b9*h16 + 41065*h9*h16

 10*b12sym*b13 + 10*b4*b6*h15 - b4*g6*h15 - b10*h15 - g10*h15 + b9*h16

 602*b4*h9*b12anti + 43*E4*g5*h16 + 2448*b4*g5*h16 - 4128*b9*h16 - 43*h9*h16

 3712234154481776666120*E4^5*g5 - 3712234154481776666120*E4^2*g5*E6^2 + 20788511265097949330272*E4^3*E6*b7 - 20788511265097949330272*E6^3*b7 - 2598563908137243666284*E4^3*E6*g7 + 2598563908137243666284*E6^3*g7 + 1551910331316294853156012032000*b6^3*g7 + 2080361161842227262905647104000*g5*b6^2*g8 + 554996392626665370342685409280*b4*g5*g8^2 + 142549791532100223979008*E4^4*b9 - 142549791532100223979008*E4*E6^2*b9 - 1730461763755981741918354145280*g8^2*b9 + 68140431873152870585776128*E4^2*h8*b9 - 15859504776159018499442566053888*b7*b9^2 - 1113670246344532999836*E4^4*h9 + 1113670246344532999836*E4*E6^2*h9 - 35191025869076540682782459904*b4^2*g8*h9 + 74335733435896802416153248768*g8^2*h9 + 169600252211301163157278507008*g7*g8*b10 + 49752669397430958185238939648*b7*h8*b10 + 237168819866756029795067363328*g5*b10^2 - 3849160000322607955455565430784*b4*g5*b6*g10 - 3117686453638598597070551040*E4^2*b7*g10 - 1089520260714895135660375968*E4^2*g7*g10 + 1531452427540208905934380437504*g7*g8*g10 + 1216919302747150628521949018112*b7*h8*g10 + 42953269263490486267417257984*E6*b9*g10 + 15495132451367360196031687409664*b6*b9*g10 - 4464876610454127216669620858880*g6*b9*g10 + 2424262969932496299454869504*E6*h9*g10 - 294431273591388843524951863296*b6*h9*g10 + 1093497727202854121886051815424*g5*b10*g10 + 11782477438426098964668575674368*g5*g10^2 + 6596296121126532892344525*E4*b4*E6*h11 + 67727491124512636680607512*E4^2*b6*h11 + 159232925323179606667768925184*b4^2*b6*h11 - 7548634648543679394638424*E4^2*g6*h11 + 67727491124512636680607512*E6*g8*h11 + 36304973293411716333912073728*b6*g8*h11 + 952338527417146502293899*E6*h8*h11 - 5714810417945077371670559616*b6*h8*h11 + 51507887892437674053193824*g6*h8*h11 + 3296287978500652490300004864*g5*b9*h11 + 596344707171323527494188160*g5*h9*h11 + 201087766925853853167547488*E4*b10*h11 + 22183586117437402723296172032*b4*b10*h11 - 632037372098644366658540352*E4*g10*h11 + 216851445145191991480897646592*b4*g10*h11 - 2904415616005992414371260800*E4^2*g5*b12sym - 29563720499358510140008666368*E6*b7*b12sym + 1345989110735285378815001472*E6*g7*b12sym + 4244460156135233658237491896320*b6*g7*b12sym + 4737840482708748564734266490880*g5*g8*b12sym - 548327213573122156810956991488*g5*h8*b12sym - 196182002295849018352049381376*E4*b9*b12sym + 51446078161388758216978904973312*b4*b9*b12sym - 420657633680052461488293312*E4*h9*b12sym + 604440644224301937654513712128*b4*h9*b12sym + 646605854389606615968780288*b12anti*b13


Weight 26

 8213*h11*h15 + 16426*b4*E6*h16 - 9659520*b4*b6*h16 - 24639*E4*g6*h16 - 2628720*b4*g6*h16 - 3548016*b10*h16

 3942240*E4*g8*h14 + 224432640*b4*g8*h14 - 1324592640*b12sym*h14 + 2012185*g5*E6*h15 - 2583574848*g5*b6*h15 - 10266250*E4*b7*h15 + 2370372720*b4*b7*h15 - 862365*b4*E6*h16 + 3942240*E4*b6*h16 + 807248448*b4*b6*h16 - 1149820*E4*g6*h16 + 275466840*b4*g6*h16 + 186270840*b10*h16

 788448*E6*b6*h14 - 463656960*b6^2*h14 + 113536512*b12sym*h14 - 287455*g5*E6*h15 + 394034112*g5*b6*h15 + 903430*E4*b7*h15 - 354917520*b4*b7*h15 + 123195*b4*E6*h16 - 788448*E4*b6*h16 - 117332928*b4*b6*h16 + 164260*E4*g6*h16 - 31017384*b4*g6*h16 - 17148744*b10*h16 + 9461376*g10*h16

 7884480*b4*g10*b12anti - 7884480*b12sym*h14 + 8213*g5*E6*h15 - 12714240*g5*b6*h15 - 82130*E4*b7*h15 + 6934320*b4*b7*h15 - 8213*b4*E6*h16 + 4829760*b4*b6*h16 + 985560*b4*g6*h16 + 985560*b10*h16

 2467329837106176000*b4^2*b6^3 + 365530346237952000*b4*b6*g8^2 + 1096591038713856000*b4*g5*g8*b9 + 118047263795991936*h8*b9^2 + 83672180818531200*b4*g5*g8*h9 + 112457695584769920*g8*b9*h9 + 1673443616370624000*b4^2*g8*b10 - 836721808185312000*g8^2*b10 - 167344361637062400*g6*b10^2 - 128407605896850*b4*E6^2*g10 + 49340306846702592000*b4*b6^2*g10 + 211203243675900*E4*E6*g6*g10 + 21536781467796000*E4*b4*g8*g10 + 1408859150634432000*b4^2*g8*g10 - 23301766321050*E4^2*h8*g10 + 16356891344148936*h8^2*g10 - 39943128785788872000*b7*b9*g10 - 5748651299264378400*g7*b9*g10 + 53336705287445496*g7*h9*g10 + 22917039285621600*E6*b10*g10 + 1170886833898286400*g6*b10*g10 + 3506802612011546400*g6*g10^2 - 39020364460901376*b4*g5*b6*h11 - 5706555017400*E4^2*b7*h11 - 379425200625*E4^2*g7*h11 + 3873715425347040*g7*g8*h11 - 3486629718159840*b7*h8*h11 - 36667651388400*E6*b9*h11 - 7428843942309504*b6*b9*h11 + 45647093804964480*g6*b9*h11 + 283304149800*E6*h9*h11 + 3464282657651040*b6*h9*h11 + 6517694280934080*g5*b10*h11 - 81298739663979552*g5*g10*h11 + 96121050825*E4*h11^2 + 2318894557200*b4*h11^2 + 323590674435250*E4*b4*E6*b12sym + 1256089656170400*E4^2*b6*b12sym + 6442457544906393600*b4^2*b6*b12sym - 469495684250700*E4^2*g6*b12sym + 284761142570400*E6*g8*b12sym - 532987788821760000*b6*g8*b12sym - 96927118584550*E6*h8*b12sym + 840001597950801024*b6*h8*b12sym - 51045735933217056*g6*h8*b12sym - 5002206537725798400*g5*b9*b12sym - 113883721626323520*g5*h9*b12sym - 38673930433240800*E4*b10*b12sym + 1137395899634169600*b4*b10*b12sym - 30775572624902400*E4*g10*b12sym + 4466483650882252800*b4*g10*b12sym - 1427852914992000*b13^2

 1144419400602096526473125*E4^4*b4*E6 - 1144419400602096526473125*E4*b4*E6^3 + 10986426245780126654142000*E4^5*b6 - 10986426245780126654142000*E4^2*E6^2*b6 - 1373303280722515831767750*E4^5*g6 + 1373303280722515831767750*E4^2*E6^2*g6 + 10986426245780126654142000*E4^3*E6*g8 - 10986426245780126654142000*E6^3*g8 + 2234228704521734556139585536000000*b6^3*g8 - 7598605458754474719064473600000*E4*b6*g8^2 + 177265247145665432204387155968000*b4*b6*g8^2 + 228883880120419305294625*E4^3*E6*h8 - 228883880120419305294625*E6^3*h8 + 1818271174816352276560398974976000*b4*g5*g8*b9 + 615826562591076633516700238856192*h8*b9^2 - 88858533092500266495607955865600*b4*g5*g8*h9 + 21745993192795310322297255690240*g8*b9*h9 + 32959278737340379962426000*E4^4*b10 - 32959278737340379962426000*E4*E6^2*b10 - 1434616249952209686417179615232000*b4^2*g8*b10 + 554506964285298535161027514368000*g8^2*b10 + 192910038376825590326027349811200*g6*b10^2 - 263674229898723039699408000*E4^4*g10 + 263674229898723039699408000*E4*E6^2*g10 + 283342990309551092612824070400*b4*E6^2*g10 + 1849353067788932686484802816000*E4*E6*b6*g10 - 23031215832714303170352648978432000*b4*b6^2*g10 - 309762405251056413985647729600*E4*E6*g6*g10 + 2314524107090889311914711296000*E4^2*g8*g10 + 66407719676467561703960302080000*E4*b4*g8*g10 + 707517428937893096753650065408000*b4^2*g8*g10 - 1133127426333955745413722193920000*g8^2*g10 + 26024607791124135973128619200*E4^2*h8*g10 - 33107014143971949206112262737408*h8^2*g10 + 65305577933065019671860550726656000*b7*b9*g10 + 5667369957627260135019010881638400*g7*b9*g10 - 22946390577414907777616476059648*g7*h9*g10 - 21713921214566878218806169062400*E6*b10*g10 + 623869879113575053442065678233600*g6*b10*g10 + 35653571043113044736796985344000*E6*g10^2 + 11873097096981480668507323170816000*b6*g10^2 - 751951846266406208550006966374400*g6*g10^2 + 58719059805672184511121183664128*b4*g5*b6*h11 + 2716078988447751100975041600*E4^2*b7*h11 + 67058817865716087726102000*E4^2*g7*h11 - 2823121700968212232859248473600*g7*g8*h11 + 2875346460091647737833096972800*b7*h8*h11 + 33800794042500900983041977600*E6*b9*h11 + 91661567997313366035319889436672*b6*b9*h11 - 38665774757927700483317247859200*g6*b9*h11 + 92222279972547082962382800*E6*h9*h11 - 2915137365121898699321703801600*b6*h9*h11 - 3865208773465436660252158003200*g5*b10*h11 + 78757425143162996710474102957056*g5*g10*h11 - 159281097838263170688484800*E4*h11^2 + 24353735622223299190398979200*b4*h11^2 - 1069244881943185968292902528000*E4*b4*E6*b12sym - 6757705585992698923399644441600*E4^2*b6*b12sym - 16204267013727412118652434900582400*b4^2*b6*b12sym + 1625268243858899412865750300800*E4^2*g6*b12sym - 4880504493044251477727552409600*E6*g8*b12sym + 3718098483068400439965335322624000*b6*g8*b12sym - 386624584552827754257942844800*E6*h8*b12sym + 1319465521474724381127094414983168*b6*h8*b12sym - 183968050499009609133406436462592*g6*h8*b12sym - 5878587544731964868159494656000000*g5*b9*b12sym + 344911398048060284956564459192320*g5*h9*b12sym + 112302891100937599391077690291200*E4*b10*b12sym + 2692583467729134932201253370675200*b4*b10*b12sym - 334736243299366376799632370278400*E4*g10*b12sym - 15354448430828523061614089505177600*b4*g10*b12sym - 541528041161805297236582400000*b13^2 - 683443603897490118900865536000*b12anti*h14


Weight 27

 804874*E6*g6*h15 + 2583574848*g5*b7*h15 + 1576896*E4*g8*h15 + 89773056*b4*g8*h15 - 410650*E4*h8*h15 - 163542576*b4*h8*h15 - 529837056*b12sym*h15 + 1034838*g5*E6*h16 - 608549760*g5*b6*h16 - 10151268*E4*b7*h16 + 3392829792*b4*b7*h16 - 1946481*E4*g7*h16 + 286260768*b4*g7*h16 + 517419*h11*h16

 65704*b4*h11*b12anti - 16426*g5*E6*h16 + 9659520*g5*b6*h16 + 98556*E4*b7*h16 - 17609184*b4*b7*h16 + 24639*E4*g7*h16 - 919296*b4*g7*h16 - 8213*h11*h16

 2477607464295072674611200*b4*g5*b6^3 + 367052957673344099942400*g5*b6*g8^2 - 4404635492080129199308800*b4*b6*g8*b9 + 8770653954238375321436160*b9^3 - 367052957673344099942400*b6^3*h9 - 446198751671658921492480*b4*b6*g8*h9 - 60840939468511333232640*g7*b10^2 + 92290354249143556800*g5*E6^2*g10 - 26960440531131641305497600*g5*b6^2*g10 - 962731337377866134400*E4*E6*b7*g10 - 199497273723271288800*E4*E6*g7*g10 + 183526478836672049971200*b4*g5*g8*g10 + 2548978872731556249600*E4^2*b9*g10 + 27638699904755216628203520*b4^2*b9*g10 + 1405082065594830281072640*g8*b9*g10 - 155209653980650872391680*h8*b9*g10 + 78316681895523741600*E4^2*h9*g10 - 274953770096142197790720*b4^2*h9*g10 - 491996903488617139200*g8*h9*g10 + 10066580192622648064204800*b7*b10*g10 + 96381107364278367129600*g7*b10*g10 - 5050281674115454945996800*b7*g10^2 - 85124092123700581570560*g7*g10^2 + 352602646687297125*E4^3*b4*h11 - 227167338082413400*b4*E6^2*h11 + 1714493537764194600*E4*E6*b6*h11 + 292576113514458403983360*b4*b6^2*h11 - 107996155729417900*E4*E6*g6*h11 + 1714493537764194600*E4^2*g8*h11 - 249532773234416400960*E4*b4*g8*h11 + 45204237769394071388160*b4^2*g8*h11 - 1008229917076828992000*g8^2*h11 - 17439152875465825*E4^2*h8*h11 + 15357017072626835760*h8^2*h11 + 40317438580062098878080*b7*b9*h11 + 2567286390331645254720*g7*b9*h11 + 12844144032244462224*g7*h9*h11 + 12798199240652246400*E6*b10*h11 - 1117043227181928251520*g6*b10*h11 + 49464160031774325600*E6*g10*h11 + 6256966062269014041600*b6*g10*h11 - 9808755081129219055680*g6*g10*h11 - 46236366219158587584*g5*h11^2 + 92155655267520076800*E4*g5*E6*b12sym + 2029960783062927153561600*b4*g5*b6*b12sym + 859314847246623129600*E4^2*b7*b12sym + 63550979529957864000*E4^2*g7*b12sym - 299814680756263011655680*g7*g8*b12sym - 406407520557672226283520*b7*h8*b12sym - 7123485599687295590400*E6*b9*b12sym + 22245003055454053609635840*b6*b9*b12sym - 1310505940144280730746880*g6*b9*b12sym - 248047276666427596800*E6*h9*b12sym + 393243158531435239157760*b6*h9*b12sym + 1234648687961087225856000*g5*b10*b12sym - 4857879775300546438103040*g5*g10*b12sym - 22832973816656928491520*b4*h11*b12sym - 1433800615911500390400*b13*h14

 618640430268333322310615000*E4^4*g5*E6 - 618640430268333322310615000*E4*g5*E6^3 + 3464386409502666604939444000*E4^5*b7 - 3464386409502666604939444000*E4^2*E6^2*b7 - 433048301187833325617430500*E4^5*g7 + 433048301187833325617430500*E4^2*E6^2*g7 + 105706327190119098574584073420800000*g5*b6*g8^2 - 116536948636158404544865065998745600*b4*g7*g8^2 + 23755792522303999576727616000*E4^3*E6*b9 - 23755792522303999576727616000*E6^3*b9 - 11603315794300537978419119656324300800*b4*b6*g8*b9 + 11355540717113533467706265856000*E4*E6*h8*b9 + 13338037470106163643727439575382261760*b9^3 - 185592129080499996693184500*E4^3*E6*h9 + 185592129080499996693184500*E6^3*h9 - 17640479086887394820082076876800000*b6^3*h9 - 1012544040324859016623789914343342080*b4*b6*g8*h9 - 562903296729643816169745768461107200*b4*g5*g8*b10 + 1467255118071049896200104853795635200*b7*b10^2 - 694416789275379872983812372242903040*g7*b10^2 + 288844924188037449503036432268000*g5*E6^2*g10 - 89790304820587462624007203810099200000*g5*b6^2*g10 - 5189906066118358280368004370360000*E4*E6*b7*g10 - 849561928545853587949823757546000*E4*E6*g7*g10 - 1912622650883565103021145345438515200*b4*g5*g8*g10 + 8542091717571915137703607418880000*E4^2*b9*g10 + 83762082969602857417905499153473822720*b4^2*b9*g10 + 6083698226070416568602518603077488640*g8*b9*g10 + 325539619810563952253505127853214720*h8*b9*g10 + 513285784748220059100570102372000*E4^2*h9*g10 + 552205529971772882025167015779169280*b4^2*h9*g10 + 32539969203303104524791411723072000*g8*h9*g10 + 24705465109380783515506635449532518400*b7*b10*g10 + 451419397057943577890726117986252800*g7*b10*g10 - 56547927199192164118540468909558732800*b7*g10^2 - 2885634772877826592686065630779868160*g7*g10^2 + 1575017138020402952661758293125*E4^3*b4*h11 - 326806184524696084245119985000*b4*E6^2*h11 + 15289777537028883350142980481000*E4*E6*b6*h11 + 334969006848851617505606683893288960*b4*b6^2*h11 - 1222273778905673457654694909500*E4*E6*g6*h11 + 15289777537028883350142980481000*E4^2*g8*h11 + 4377651587147356391036342994978240*E4*b4*g8*h11 + 723556206753070413743571973116764160*b4^2*g8*h11 - 8691838107569264670642352998720000*g8^2*h11 - 25937174590033410761943398625*E4^2*h8*h11 + 1504965488721445935191736740032560*h8^2*h11 - 2231334860929916696667067341805096320*b7*b9*h11 - 210033128044281293566729627642130880*g7*b9*h11 + 2236511029770873034944567450503184*g7*h9*h11 + 84118077646024577782871466432000*E6*b10*h11 + 16911211756395065353692960435396480*g6*b10*h11 + 212573058254790555895570762758000*E6*g10*h11 + 260943419553767192498111015856192000*b6*g10*h11 + 41327833721543224280397590574237120*g6*g10*h11 - 3751379712129375090856318417815744*g5*h11^2 + 344614690886669744385132167040000*E4*g5*E6*b12sym + 7628339560905138105740471176396800000*b4*g5*b6*b12sym + 5478216099816557800556127590400000*E4^2*b7*b12sym + 536186951037899120309866941096000*E4^2*g7*b12sym - 793624952325460848106538363080089600*g7*g8*b12sym - 822074414296153135785758931868876800*b7*h8*b12sym - 33525752426666722697991940892160000*E6*b9*b12sym + 97330439361639700817460238312677703680*b6*b9*b12sym - 14708180945446412028821406282191339520*g6*b9*b12sym - 1509115418012640585239022950208000*E6*h9*b12sym + 576107018517684352607376169206435840*b6*h9*b12sym + 4269289724817937315076717145385205760*g5*b10*b12sym + 2523972556397279262213315326390353920*g5*g10*b12sym - 421204630390060481516574459679979520*b4*h11*b12sym - 4144848886364725813473239040000000*b13*h14 + 107756274881170942080036466176000*b12anti*h15


Weight 28

 227829934080*b4*b12sym*b12anti - 7769498*E4^2*g5*h15 - 346095820*E6*b7*h15 + 12590671104*g5*g8*h15 - 4913026992*g5*h8*h15 + 1695163200*E4*b9*h15 + 619206140160*b4*b9*h15 - 22249017*E4^2*b4*h16 + 24721130*E6*g6*h16 + 10670060160*g5*b7*h16 - 1407363840*g5*g7*h16 + 36055103616*b4*g8*h16 + 5297385*E4*h8*h16 + 6698660112*b4*h8*h16 - 28478741760*b12sym*h16

 18113198353198483046400*b4*g7*g8*b9 - 4293400336461561684065280*b4*g6*b9^2 - 3039621098646120436224*b4*g7*g8*h9 - 1484436353441961305648640*b4^2*b10^2 + 742218176720980652824320*g8*b10^2 - 80301059869390306154880*h8*b10^2 - 5238031815115509900*E6^2*g6*g10 - 9502526740547318100*E4*E6*h8*g10 + 79751462092389796800*E4*g6*h8*g10 - 545660100390104301772800*b4*g5*b9*g10 + 8007279595119209625991680*b9^2*g10 - 60467507703545555094720*b4*g5*h9*g10 + 872025043152614702400*E4^2*b10*g10 - 2555601304568922726439680*b4^2*b10*g10 + 213906773661910950983040*g8*b10*g10 - 338216081303750858550720*h8*b10*g10 - 77276201878938799236080*E4*b4*g10^2 - 3700861932682508626126080*b4^2*g10^2 - 612382892785337062609360*h8*g10^2 + 171597772098763850*E4^3*g5*h11 + 175273613816876425045440*g5*b6^2*h11 + 708566531851217200*E4*E6*b7*h11 - 137417905511805800*E4*E6*g7*h11 + 59021230284511070326464*b4*g5*g8*h11 + 5042381544307405200*E4^2*b9*h11 - 185035510277766123754560*b4^2*b9*h11 - 15753306713542983830400*g8*b9*h11 + 865951600591311516000*h8*b9*h11 - 37912150869441975*E4^2*h9*h11 + 163782597283449206400*b4^2*h9*h11 - 121724099785827201600*g8*h9*h11 + 38325358532881422287040*b7*b10*h11 + 360028664461241222400*g7*b10*h11 + 11014150839550302373440*b7*g10*h11 - 3816186216584806970400*g7*g10*h11 + 3732284282483925*E6*h11^2 - 36102861372127006800*b6*h11^2 - 1730592632778370200*g6*h11^2 - 32854752883109137400*E4^3*b4*b12sym + 1536391550950926600*b4*E6^2*b12sym - 314880122050873982400*E4*E6*b6*b12sym - 10461722254217434109952000*b4*b6^2*b12sym + 49854412914644574600*E4*E6*g6*b12sym - 286857345913925203200*E4^2*g8*b12sym + 39235905991043460958560*E4*b4*g8*b12sym + 1345333158789961462087680*b4^2*g8*b12sym - 515925160457274466133760*g8^2*b12sym - 11530357548249169000*E4^2*h8*b12sym + 39922286257297376776200*h8^2*b12sym - 69660042912624327746399040*b7*b9*b12sym - 6703805575981571142949920*g7*b9*b12sym + 55533946332093821484312*g7*h9*b12sym - 2537978455898972049600*E6*b10*b12sym + 924955147054576727194560*g6*b10*b12sym + 7095482579400984921600*E6*g10*b12sym - 9205416836355841984512000*b6*g10*b12sym + 7076419586916353320526880*g6*g10*b12sym - 145405612620714914019552*g5*h11*b12sym + 1017611763977359974366720*b4*b12sym^2 + 353773405335907872000*b13*h15

 104797790472076937625600*b4*b6^4 + 31051197176911685222400*b4^2*b6^2*g8 - 1398600368259818762142720*b4*g6*b9^2 - 1296630069614007480576*b4*g7*g8*h9 - 406375804511777663055360*b4^2*b10^2 + 203187902255888831527680*g8*b10^2 - 22912050364816898113920*h8*b10^2 + 701931359793468000*E4^3*b6*g10 - 280772543917387200*E6^2*b6*g10 + 306691749304566158131200*b6^3*g10 - 1552420729764120720*E6^2*g6*g10 + 421158815876080800*E4*E6*g8*g10 - 699185374913689574400*E4*b6*g8*g10 + 108918209944643807232000*b4*b6*g8*g10 - 2869746836934727680*E4*E6*h8*g10 + 15215613922516195440*E4*g6*h8*g10 - 193175845634124399513600*b4*g5*b9*g10 + 2460045003574230265777920*b9^2*g10 - 21073416642736226707680*b4*g5*h9*g10 + 272941085259584017920*E4^2*b10*g10 - 744977716949497212558720*b4^2*b10*g10 + 78758795729023777080000*g8*b10*g10 - 104058142166380157894880*h8*b10*g10 - 10107811581025939200*E4^2*g10^2 - 25146459282512733726120*E4*b4*g10^2 - 1184004269329829089000320*b4^2*g10^2 + 35984232592288198041600*g8*g10^2 - 181780003503356747414520*h8*g10^2 + 51569754557107880*E4^3*g5*h11 + 56861300251778539134240*g5*b6^2*h11 + 212021185926528760*E4*E6*b7*h11 - 41371919156696915*E4*E6*g7*h11 + 17510321166746945098176*b4*g5*g8*h11 + 1511292640708418160*E4^2*b9*h11 - 63248960464900295577120*b4^2*b9*h11 - 4743211855672664665920*g8*b9*h11 + 265708471268688163200*h8*b9*h11 - 11322197733129180*E4^2*h9*h11 + 45168788582892558720*b4^2*h9*h11 - 36555949483023113280*g8*h9*h11 + 10900090774815538357440*b7*b10*h11 + 103831735161960328320*g7*b10*h11 + 2401709938409164268160*b7*g10*h11 - 1131351567346007676720*g7*g10*h11 + 1124362332718215*E6*h11^2 - 10810619532933863040*b6*h11^2 - 526274524776789360*g6*h11^2 - 10028952810562148520*E4^3*b4*b12sym + 356937334748708280*b4*E6^2*b12sym - 96681181852784675520*E4*E6*b6*b12sym - 3164170753676423669760000*b4*b6^2*b12sym + 15344518856155484880*E4*E6*g6*b12sym - 88372230271679770560*E4^2*g8*b12sym + 12535544986051258803600*E4*b4*g8*b12sym + 478235161517223304581120*b4^2*g8*b12sym - 170651238736784737541760*g8^2*b12sym - 3595265485065818400*E4^2*h8*b12sym + 13173943608944314120620*h8^2*b12sym - 22859000600398566084096480*b7*b9*b12sym - 2167090078222790562060720*g7*b9*b12sym + 18680322404069135320932*g7*h9*b12sym - 765652718568626052480*E6*b10*b12sym + 253738663682487774596640*g6*b10*b12sym + 2146166417349877754880*E6*g10*b12sym - 2792898194174947133337600*b6*g10*b12sym + 2212208801142327002752560*g6*g10*b12sym - 46250402092719836614992*g5*h11*b12sym + 338261966646695138407680*b4*b12sym^2 + 15161717371538908800*h14^2 + 106132021600772361600*b13*h15

 50068802420758863502456023117330625*E4^3*b4*E6^2 - 50068802420758863502456023117330625*b4*E6^4 + 480660503239285089623577821926374000*E4^4*E6*b6 - 480660503239285089623577821926374000*E4*E6^3*b6 - 60082562904910636202947227740796750*E4^4*E6*g6 + 60082562904910636202947227740796750*E4*E6^3*g6 + 480660503239285089623577821926374000*E4^5*g8 - 480660503239285089623577821926374000*E4^2*E6^2*g8 + 330751392909690352916079466462098499829760000*b4^2*b6^2*g8 + 97748391464381673133119717263287713792000000*b6^2*g8^2 - 14326420745193453468756997836525976603852800*g5*g7*g8^2 - 332442000884916302856585933000141619200000*E4*g8^3 + 52934996021908453779036097360796542304256000*b4*g8^3 + 10013760484151772700491204623466125*E4^5*h8 - 10013760484151772700491204623466125*E4^2*E6^2*h8 + 21819964358679180287178160953053135393137459200*b4*g6*b9^2 + 10685173547417851217040010180789161309880320*b4*g7*g8*h9 + 1441981509717855268870733465779122000*E4^3*E6*b10 - 1441981509717855268870733465779122000*E6^3*b10 + 7429914245009219478902978797824168985491456000*b4^2*b10^2 - 3609592944971639917337985390422836272144998400*g8*b10^2 + 416909254754329163778127211877730345712640000*h8*b10^2 - 11535852077742842150965867726232976000*E4^3*E6*g10 + 11535852077742842150965867726232976000*E6^3*g10 - 97310041700206908265412078084254324992000*E4^3*b6*g10 - 128855155375990488926246873672916094464000*E6^2*b6*g10 + 39022714931101934095302425384975298566553600000*b6^3*g10 - 65533483242781923097566055068956199360*E6^2*g6*g10 - 205813779714332328651400005217738672896000*E4*E6*g8*g10 - 4098488638808166470194328835404299223040000*E4*b6*g8*g10 - 17192082991916310324221368609914045363388416000*b4*b6*g8*g10 + 80487738994608250814249353942620869108160*E4*E6*h8*g10 + 1646859155145186998137577280265174574891520*E4*g6*h8*g10 - 21871230236809381018253148421422307207997030400*b4*g5*b9*g10 - 37476964963337860641735698075865704746627891200*b9^2*g10 + 2005363085331718660915701824804946775374336000*b4*g5*h9*g10 - 7073850235687338151136900014729323854192640*E4^2*b10*g10 + 46575625472058358577524926653178840638768332800*b4^2*b10*g10 - 14818093428721701736898463208446652304221102080*g8*b10*g10 + 2843894797179131684796493477169683328241254400*h8*b10*g10 - 2552295665851521959002031763936161568768000*E4^2*g10^2 + 781585044884159207889136834044416141537894400*E4*b4*g10^2 + 49924658872657330286705981761351289673999974400*b4^2*g10^2 + 1442429294637696780708863533184232470151168000*g8*g10^2 + 3314962801566986575666219569053450400013762560*h8*g10^2 - 817290751401299377735188816063326391360*E4^3*g5*h11 - 2760621971378083349177261002061929096975196160*g5*b6^2*h11 - 3800200423838677367188894778697755065920*E4*E6*b7*h11 + 652902207593150143359731306443743632880*E4*E6*g7*h11 - 291768404768615476436617380213768270948710400*b4*g5*g8*h11 - 30592930461834953103074924545437552702720*E4^2*b9*h11 + 2747064253960426111380869555981085573672898560*b4^2*b9*h11 + 80774289471397518150205894462153029222973440*g8*b9*h11 - 2475192734119553252035734663180817819737600*h8*b9*h11 + 148308844196625251107705257024906993360*E4^2*h9*h11 - 1044606984450261548722953863589581668439040*b4^2*h9*h11 + 575208803799156618426013213599144608693760*g8*h9*h11 - 199736474103457454402489914023566838103234560*b7*b10*h11 - 1994081682468249085848356187442262010608640*g7*b10*h11 + 9987501900953192853224113659894942198374400*b7*g10*h11 + 11563328430009479879195242655639670418621440*g7*g10*h11 + 16079699611523983267752252594675765120*E6*h11^2 + 104430854284731094701974506874679817140480*b6*h11^2 + 9471195959610222891471628450880634798720*g6*h11^2 + 388410859222148919268088058556640683520640*E4^3*b4*b12sym + 115563399471615825105851645913163325466240*b4*E6^2*b12sym + 3306324324282094524916259345115069658352640*E4*E6*b6*b12sym + 68625801568106730590998959666648838160429875200*b4*b6^2*b12sym - 768900325750858759276608816175787545810560*E4*E6*g6*b12sym + 2945160800006019236329251107899230943979520*E4^2*g8*b12sym - 391453043821081042329116874737610565010411520*E4*b4*g8*b12sym - 14823102920241545916515893752392531666209996800*b4^2*g8*b12sym + 9135295551377532376093719649954098790847447040*g8^2*b12sym + 188459033505603261021298953775402527542400*E4^2*h8*b12sym - 681139917930638920645442011955790420396195840*h8^2*b12sym + 1181692769831734124985049298518735059257494487040*b7*b9*b12sym + 114891035336212201774734205751632190981173370880*g7*b9*b12sym - 968229943321404341032452919729428916721707008*g7*h9*b12sym - 8861611230604845781188645770642444446909440*E6*b10*b12sym - 7677500574282749932345054736907632476774809600*g6*b10*b12sym + 13987733382833634807996938358727324658442240*E6*g10*b12sym + 60343574869184614746174500058393236843868979200*b6*g10*b12sym - 99604242357439926697307471012321529851808890880*g6*g10*b12sym + 1860523061468711443150051222369910202324676608*g5*h11*b12sym - 14839961636447376306011325587352995244018892800*b4*b12sym^2 + 29900928585509446855303529146395873792000*b4*b12anti^2 - 61182007168097776506750705778228224000000*h14^2 - 1784729205639780823792986575319105525043200*b13*h15 - 29900928585509446855303529146395873792000*b12anti*h16


Weight 29

 10*b4*b12anti*b13 - h14*h15 + b13*h16

 2679696983731567192232361984*b4*b7*b9^2 + 725585621566292252865792*E4*g8^2*h9 + 40742496621794292760866816*b4*g8^2*h9 - 1130523109633899827822592*b4*g7*g8*b10 - 5056195912856996864495616*E4*g5*b10^2 - 287850409178463449401982976*b4*g5*b10^2 - 32961120977147332838400*E6^2*b7*g10 - 2226185155577195789760*E4^3*g7*g10 - 3296112097714733283840*E6^2*g7*g10 + 1216164836661523193093160960*b6^2*g7*g10 - 206511474124756269256015872*b4*g7*g8*g10 + 168645366383651174707200*E4*E6*b9*g10 + 2427244562160318101782855680*b4*b6*b9*g10 + 39647779377844914843033600*E4*g6*b9*g10 + 4953926431357665358865006592*b4*g6*b9*g10 + 8592487190265781091520*E4*E6*h9*g10 + 412543275884420178414034944*b4*b6*h9*g10 + 15391020843426236624437248*E4*g5*b10*g10 + 162694352575279480683184128*b4*g5*b10*g10 - 91094019565776183141986304*h9*b10*g10 + 55381340874825019267928064*E4*g5*g10^2 - 701767855252868743278084096*b4*g5*g10^2 - 2936431021087490862104838144*b9*g10^2 - 61595184610009381321396224*h9*g10^2 + 21103352435196648505*E4^2*b4*E6*h11 + 91594604075951255160*E4^3*b6*h11 + 133078642673870617920*E6^2*b6*h11 - 46020975249058575187968000*b6^3*h11 - 13788166911668427040*E4^3*g6*h11 - 9695767396239713880*E6^2*g6*h11 + 224673246749821873080*E4*E6*g8*h11 + 749980842588901168180992*E4*b6*g8*h11 - 55136147514759844538277888*b4*b6*g8*h11 + 2380581872711492415*E4*E6*h8*h11 + 542208205673014016640*E4*g6*h8*h11 + 61168312020312074395560960*b4*g5*b9*h11 - 51857520227217029343094272*b9^2*h11 - 1419240834480871595059776*b4*g5*h9*h11 + 1825656135354005732922816*b9*h9*h11 + 1005235690828476330720*E4^2*b10*h11 - 31329310806975168863817984*b4^2*b10*h11 + 11204535044283749170547328*g8*b10*h11 - 1325345435388014796979776*h8*b10*h11 - 374110975975989540960*E4^2*g10*h11 - 55970134058587179001200*E4*b4*g10*h11 - 114368158754906222009329920*b4^2*g10*h11 - 746087215530727091589120*g8*g10*h11 - 1128568075820884620246864*h8*g10*h11 - 36814310521689150172800*b7*h11^2 + 775661686365158258400*g7*h11^2 - 3662497638098010835200*E4^3*g5*b12sym + 10826522243294708966400*g5*E6^2*b12sym - 3782160219782958663511572480*g5*b6^2*b12sym - 4707826391007394905600*E4*E6*b7*b12sym - 3333214303607673273600*E4*E6*g7*b12sym - 349195925461417473823211520*b4*g5*g8*b12sym - 267729678643838345625600*E4^2*b9*b12sym + 847324407941402841982697472*b4^2*b9*b12sym + 202128068315818296557862912*g8*b9*b12sym - 11056467472460615422697472*h8*b9*b12sym - 13243910986898655134400*E4^2*h9*b12sym - 171270701595406437708791808*b4^2*h9*b12sym - 61942722228254989901316096*g8*h9*b12sym + 1827220023857916259986161664*b7*b10*b12sym + 1999064261979910213705728*g7*b10*b12sym + 7731536738690462370047262720*b7*g10*b12sym + 1254531131715952723378618368*g7*g10*b12sym + 6572752486786933210165248*b6*h11*b12sym + 17870913724453357417734528*g6*h11*b12sym - 1345574508613343782172098560*g5*b12sym^2 - 22080529485037106012160*h14*h15


Weight 30

 43*E4*b13^2 + 2448*b4*b13^2 + 1032*b4*b12anti*h14 - 43*h15^2

 152871352424646236951592960*g5*g8^2*h9 - 1624258119511866267610675200*b4*g8*b9*h9 + 63696396843602598729830400*E4*g8^2*b10 + 3626250685421840969549414400*b4*g8^2*b10 + 356699822324174552887050240*b10^3 + 165876033446881767525600*E4^2*E6*b6*g10 - 151049011314835736055771955200*b4^2*b6^2*g10 + 55292011148960589175200*E4^3*g8*g10 + 110584022297921178350400*E6^2*g8*g10 - 120792463431408733816096358400*b6^2*g8*g10 - 859800784706647420183142400*g5*g7*g8*g10 + 80287474031923170912076800*E4*g8^2*g10 + 9671854353314531652075110400*b4*g8^2*g10 - 16009386234633686931120*E4^3*h8*g10 + 165297816336827277704160*E6^2*h8*g10 - 41418393723408529361031120*E4*h8^2*g10 - 9738391310016349954844751552000*b4*b7*b9*g10 - 947363164571105358290561975040*b4*g7*b9*g10 + 8616957219362589118276554432*b4*g7*h9*g10 - 2985768602043871815460800*E4*E6*b10*g10 + 7689799289002582075956831360*b4*E6*b10*g10 - 13402976512118496119860841280*E4*g6*b10*g10 - 350803708345413168315952527360*b10^2*g10 - 3981024802725162420614400*E4*E6*g10^2 - 14680813282353932880370579200*b4*E6*g10^2 - 9490429640708077249494835200*E4*b6*g10^2 + 7765343056603237074672065126400*b4*b6*g10^2 + 21303813814399087209996226560*E4*g6*g10^2 + 2801846036408954659719641383680*b4*g6*g10^2 + 4138829366457932398667591285760*b10*g10^2 - 340142761012702396752293068800*g10^3 - 11769762515804803849420*E4^3*b7*h11 - 769952297589919605980*E6^2*b7*h11 - 1605605497672212683380*E4^3*g7*h11 + 900703649299289917165*E6^2*g7*h11 + 1296221675767312884152048640*g5*b6*g8*h11 - 21709016252032961998282752*b4*g7*g8*h11 - 99129570848614696951440*E4*E6*b9*h11 + 3584634704533111034363203584*b4*b6*b9*h11 - 24740338688738594392909680*E4*g6*b9*h11 - 4325627882960714943121569984*b4*g6*b9*h11 + 364827462296285244480*E4*E6*h9*h11 - 187946523675791643142401120*b4*b6*h9*h11 - 15938785846599124385077632*E4*g5*b10*h11 - 654560431725678464633112576*b4*g5*b10*h11 + 61621955661723469172254512*h9*b10*h11 + 3366040181759774623610208*E4*g5*g10*h11 - 19409219393334192068733180288*b4*g5*g10*h11 + 6335416359351779976955066752*b9*g10*h11 + 140832767658300018253127712*h9*g10*h11 + 340074386076637521735*E4^2*h11^2 + 127754698246854426507960*E4*b4*h11^2 + 42693190812978035634739440*b4^2*h11^2 + 1918818422270456843341440*g8*h11^2 - 36264773568753009073800*h8*h11^2 + 2591032294296619647327960*E4^2*b4*E6*b12sym + 5555743050299937718150080*E4^3*b6*b12sym + 8275443279099858324449280*E6^2*b6*b12sym - 2903071588519317746828297011200*b6^3*b12sym - 2238983872645633057358280*E4^3*g6*b12sym - 1666969812812612150533320*E6^2*g6*b12sym + 11251441192018727740478400*E4*E6*g8*b12sym - 187190582181910443123909120*E4*b6*g8*b12sym - 1602827305818915292499610132480*b4*b6*g8*b12sym + 669985106816358485033400*E4*E6*h8*b12sym - 187744146854184578245659840*E4*g6*h8*b12sym - 1568860247244759726162556846080*b4*g5*b9*b12sym - 2280892319144955163294614973440*b9^2*b12sym + 95377472049559850225758005120*b4*g5*h9*b12sym - 82770280133726067912813386880*b9*h9*b12sym - 157484445230930657852833920*E4^2*b10*b12sym + 2058587910780112707627517171200*b4^2*b10*b12sym - 1070528599376809023770671737600*g8*b10*b12sym + 81858547581651103732523775360*h8*b10*b12sym + 56371353687845365103723520*E4^2*g10*b12sym + 71039976734217965984513984160*E4*b4*g10*b12sym + 607131483029879783800294264320*b4^2*g10*b12sym - 285918922895565596136370053120*g8*g10*b12sym - 15618042005626475250433339680*h8*g10*b12sym - 821242150762753342075082688*b7*h11*b12sym - 379991756858704726741649568*g7*h11*b12sym + 5514142807850786136994775040*b6*b12sym^2 - 1220594625510204991668113491200*g6*b12sym^2 + 59715372040877436309216000*b4*b12anti*h14 - 3582922322452646178552960*h15^2 + 5971537204087743630921600*h14*h16


Weight 31

 1032*g5*b12anti*h14 + 43*E4*b13*h14 + 2448*b4*b13*h14 - 430*b4*b12anti*h15 - 43*h15*h16


Weight 32

 4128*b6*b12anti*h14 - 43*E4*h14^2 - 2448*b4*h14^2 - 602*g5*b12anti*h15 + 430*b4*b12anti*h16 + 43*h16^2
